Jet energy scale determination in the D0 experiment

The calibration of jet energy measured in the \DZero detector is presented, based on ppbar collisions at a center-of-mass energy of 1.96 TeV at the Fermilab Tevatron collider. Jet energies are measured using a sampling calorimeter composed of uranium and liquid argon as the passive and active media, respectively. This paper describes the energy calibration of jets performed with photon+jet, Z+jet and dijet{} events, with jet transverse momentum pT > 6 GeV and pseudorapidity range |eta| < 3.6. The corrections are measured separately for data and simulation, achieving a precision of 1.4%-1.8% for jets in the central part of the calorimeter and up to 3.5% for the jets with pseudorapidity |eta| = 3.0. Specific corrections are extracted to enhance the description of jet energy in simulation and in particular of the effects due to the flavor of the parton originating the jet, correcting biases up to 3%-4% in jets with low pT originating from gluons and up to 6%-8% in jets from b quarks.

==> figures/ConvertToPDFandRename.sh <==
#!/bin/sh
#
# Converts all the EPS files under the specified directories and renames them
# not to have dots in the name.
#

: ${epstopdf:="epstopdf"}

find "$@" -name "*.eps" | (
declare -i NConverted=0
declare -i NRenamed=0
declare -i NSkipped=0
declare -i NErrors=0
declare -i NFound=0
while read SrcFile ; do
	let ++NFound
	BaseName="$(basename "${SrcFile%.eps}")"
	NewBaseName="${BaseName//./_}"
	FileDir="$(dirname "$SrcFile")"
	DestFile="${FileDir}/${NewBaseName}.pdf"
	if [[ "$SrcFile" -nt "$DestFile" ]]; then
		echo "'${SrcFile}' -> '${DestFile}'"
		${FAKE:+echo} $epstopdf --outfile="$DestFile" "$SrcFile"
		res=$?
		if [[ $res == 0 ]]; then
			let ++NConverted
		else
			let ++NErrors
		fi
	else
		let ++NSkipped
	fi
	if [[ "$NewBaseName" != "$BaseName" ]]; then
		DestFile="${FileDir}/${NewBaseName}.eps"
		${FAKE:+echo} mv -v "$SrcFile" "$DestFile"
		let ++NRenamed
	fi
done
echo "${NConverted}/${NFound} successfully converted, ${NErrors} with errors, ${NSkipped} skipped; ${NRenamed} renamed."
exit $NErrors
)

